Type-safe and portable support for packed data

When components of a system exchange data, they need to serialise the data so that it can be sent over the network. Then, the recipient has to deserialise the data in order to be able to process it. These steps take time and have an impact on the overall system's performance. A solution to this is to use packed data, which has a unified representation between the memory and the network, removing the need for any marshalling steps. Additionally, using this data representation can improve the program's performance thanks to the data locality enabled by the compact representation of the data in memory. Unfortunately, no mainstream programming languages support packed data, whether it's out-of-the-box or through a compiler extension. We present packed-data, a Haskell library that allows for type safe building and reading of packed data in a functional style. The library does not rely on compiler modifications, making it portable, and leverages meta-programming to allow programmers to pack their own data types effortlessly. We evaluate the usability and performance of the library, and conclude that it allows traversing packed data up to 60% faster than unpacked data. We also reflect on how to enhance the performance of library-based support for packed data. Our implementation approach is general and can easily be used with any programming languages that support higher-kinded types.

==> benchmarks/benchmark.c <==

#include <assert.h>
#include <math.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>

static long get_nanos(void) {
  struct timespec ts;
  timespec_get(&ts, TIME_UTC);
  return (long)ts.tv_sec * 1000000000L + ts.tv_nsec;
}

enum ASTTag { VAL, ADD, SUB, DIV, MUL };
struct AST {

  enum ASTTag tag;

  union {
    // Content of a leaf
    struct {
      long value;
    };

    // Content of a node
    struct {
      struct AST *left;
      struct AST *right;
    };
  };
};

enum Tag { LEAF, NODE };
struct Tree {
  enum Tag tag;
  union {
    // Content of a leaf
    struct {
      long value;
    };

    // Content of a node
    struct {
      struct Tree *left;
      struct Tree *right;
    };
  };
};

long eval(struct AST *t) {
  long left;
  long right;
  switch (t->tag) {
  case VAL:
    return t->value;
  case ADD:
    left = eval(t->left);
    right = eval(t->right);
    return left + right;
  case SUB:
    left = eval(t->left);
    right = eval(t->right);
    return left - right;
  case MUL:
    left = eval(t->left);
    right = eval(t->right);
    return left * right;
  case DIV:
    left = eval(t->left);
    right = eval(t->right);
    return left / right;
  }
}

void free_ast(struct AST *t) {

  if (t->tag != VAL) {
    free_ast(t->left);
    free_ast(t->right);
  }
  free(t);
}

long sum(struct Tree *t) {
  if (t->tag == LEAF) {
    return t->value;
  } else {
    return sum(t->left) + sum(t->right);
  }
}

long get_right_most(struct Tree *t) {
  if (t->tag == LEAF) {
    return t->value;
  } else {
    return get_right_most(t->right);
  }
}

void free_tree(struct Tree *t) {

  if (t->tag == NODE) {
    free_tree(t->left);
    free_tree(t->right);
  }
  free(t);
}

////////

void time_sum(int size, struct Tree *tree) {
  long begin = get_nanos();

  long res = sum(tree);

  long time_spent = (get_nanos() - begin);

  assert(res == pow(2, size));
  free_tree(tree);
  // todo free tree
  printf("Size: %d\n", size);
  printf("Execution time %ldns\n", time_spent);
}

void time_traversal(int size, struct Tree *tree) {
  long begin = get_nanos();

  long res = get_right_most(tree);

  long time_spent = (get_nanos() - begin);

  free_tree(tree);
  printf("Size: %d\n", size);
  printf("Execution time %ldns\n", time_spent);
}
struct Tree *build_tree(int size) {
  struct Tree *t = malloc(sizeof(struct Tree));

  if (size <= 0) {
    t->tag = LEAF;
    t->value = 1;
  } else {
    t->tag = NODE;
    t->left = build_tree(size - 1);
    t->right = build_tree(size - 1);
  }

  return t;
}

struct AST *build_ast(int size) {
  struct AST *t = malloc(sizeof(struct AST));

  if (size <= 0) {
    t->tag = VAL;
    t->value = 1;
  } else {
    t->tag = ADD;
    t->left = build_ast(size - 1);
    t->right = build_ast(size - 1);
  }

  return t;
}
void time_eval(int size, struct AST *tree) {
  long begin = get_nanos();

  long res = eval(tree);

  long time_spent = (get_nanos() - begin);

  free_ast(tree);
  printf("Size: %d\n", size);
  printf("Execution time %ldns\n", time_spent);
}

int main(int argc, char **argv) {
  // TODO Check "sum", "right-most"
  if (argc < 2) {
    printf("Expected at least one argument\n");
    return 1;
  }
  if (strcmp(argv[1], "sum") == 0) {
    printf("right-most\n");
    if (argc == 3) {

      int tree_size = atoi(argv[2]);
      time_sum(tree_size, build_tree(tree_size));
      return 0;
    }
    for (int tree_size = 0; tree_size <= 20; tree_size++) {

      time_sum(tree_size, build_tree(tree_size));
    }
  } else if (strcmp(argv[1], "right-most") == 0) {
    printf("right-most\n");
    if (argc == 3) {
      int tree_size = atoi(argv[2]);
      time_traversal(tree_size, build_tree(tree_size));
      return 0;
    }
    for (int tree_size = 0; tree_size <= 20; tree_size++) {

      time_traversal(tree_size, build_tree(tree_size));
    }

  } else if (strcmp(argv[1], "ast") == 0) {
    printf("ast\n");
    if (argc == 3) {
      int tree_size = atoi(argv[2]);
      time_eval(tree_size, build_ast(tree_size));
      return 0;
    }
    for (int tree_size = 0; tree_size <= 20; tree_size++) {

      time_eval(tree_size, build_ast(tree_size));
    }
  }
}

